X-ray spectral characterization of the young Cygnus OB2 population

We analyze the X-ray spectra of the $\sim$8000 sources detected in the Cygnus OB2 Chandra Legacy Survey (Drake et al., this issue), with the goals of characterizing the coronal plasma of the young low-mass stars in the region and estimating their intrinsic X-ray luminosities. We adopt two different strategies for X-ray sources for which more or less than 20 photons were detected. For the brighter sample we fit the spectra with absorbed isothermal models. In order to limit uncertainties, for most of the fainter Cygnus OB2 members in this sample, we constrain the spectral parameters to characteristic ranges defined from the brightest stars. For X-ray sources with $<$20 net photons we adopt a conversion factor from detected photon flux to intrinsic flux. This was defined, building on the results for the previous sample, as a function of the 20% quantile of the detected photon energy distributions, which we prove to also correlate well with extinction. We then use the X-ray extinction from the spectral fits to constrain the ratio between optical and X-ray extinction toward Cygnus OB2, finding it consistent with standard "Galactic"' values, when properly accounting for systematics. Finally we exploit the large number of sources to constrain the average coronal abundances of several elements, through two different ensemble analyses of the X-ray spectra of low-mass Cygnus OB2 members. We find the pattern of abundances to be largely consistent with that derived for the young stellar coronae in the Orion Nebula Cluster.

==> mkfig.sh <==
#!/bin/sh

psfile='/uc6/ettoref/CygOB2_2010/SPECTRA/various_plots.ps'
# psselect -p14  $psfile | epstopdf --filter > FIGURES/Xray_classification.pdf
# psselect -p15  $psfile | epstopdf --filter > FIGURES/Xray_classification_x.pdf
# psselect -p3   $psfile | epstopdf --filter > FIGURES/NH_kT_1t.pdf
  psselect -p9   $psfile | epstopdf --filter > FIGURES/NH_kT_best.pdf
# psselect -p2   $psfile | epstopdf --filter > FIGURES/NH_kT_1t_oir.pdf
# psselect -p5   $psfile | epstopdf --filter > FIGURES/NH_kT_best_oir.pdf
# psselect -p27  $psfile | epstopdf --filter > FIGURES/Emed_class.pdf
# psselect -p134 $psfile | epstopdf --filter > FIGURES/Q90_Q20.pdf
# psselect -p140 $psfile | epstopdf --filter > FIGURES/Q80_Q20.pdf
  psselect -p95 $psfile | epstopdf --filter > FIGURES/Q75_Q25.pdf

psfile='/uc6/ettoref/CygOB2_2010/SPECTRA/conv_fact.ps'
# psselect -p17 $psfile | epstopdf --filter > FIGURES/CF_Emed.pdf
psselect -p19 $psfile | epstopdf --filter > FIGURES/CF_Q10.pdf
psselect -p43 $psfile | epstopdf --filter > FIGURES/NH_Q10.pdf
psselect -p47 $psfile | epstopdf --filter > FIGURES/NH_Q20.pdf

psfile='/uc6/ettoref/CygOB2_2010/SPECTRA/fits_vs_counts.ps'
psselect -p3  $psfile | epstopdf --filter > FIGURES/NH_vs_counts.pdf
psselect -p12  $psfile | epstopdf --filter > FIGURES/KT_vs_counts.pdf
psselect -p57 $psfile | epstopdf --filter > FIGURES/NHbest_vs_counts.pdf
psselect -p60 $psfile | epstopdf --filter > FIGURES/KTbest_vs_counts.pdf

psfile='/uc6/ettoref/CygOB2_2010/SPECTRA/flux_plots.ps'
# psselect -p2  $psfile | epstopdf --filter > FIGURES/FxCF_FxX.pdf
# psselect -p3  $psfile | epstopdf --filter > FIGURES/DFx_counts.pdf
# psselect -p5  $psfile | epstopdf --filter > FIGURES/DFxCF_counts.pdf
psselect -p6  $psfile | epstopdf --filter > FIGURES/DFx_dist.pdf

psselect -p8  $psfile | epstopdf --filter > FIGURES/DFxCF_cumdist.pdf
psselect -p11 $psfile | epstopdf --filter > FIGURES/Fx_cumdist.pdf
psselect -p15 $psfile | epstopdf --filter > FIGURES/DFxCF_DFxX.pdf


psfile='/uc6/ettoref/CygOB2_2010/SPECTRA/plot_average_spectra_classes_gt20.ps'
# psselect -p2  $psfile | epstopdf --filter > FIGURES/AvSp_oir_classes.pdf
# psselect -p6  $psfile | epstopdf --filter > FIGURES/AvSp_x_classes.pdf
psselect -p10  $psfile | epstopdf --filter > FIGURES/AvSp_VM_classes.pdf

psfile='/uc6/ettoref/CygOB2_2010/LOWMASS_ACTIVITY/plots.ps'
# psselect -p89  $psfile | epstopdf --filter > FIGURES/LxAv_mass.pdf
# psselect -p93  $psfile | epstopdf --filter > FIGURES/LxCh_mass.pdf
# psselect -p101 $psfile | epstopdf --filter > FIGURES/LxAv_mass_sdf.pdf
# psselect -p105  $psfile | epstopdf --filter > FIGURES/LxCh_mass_sdf.pdf
psselect -p57  $psfile | epstopdf --filter > FIGURES/LxAv_mass.pdf
psselect -p63  $psfile | epstopdf --filter > FIGURES/LxCh_mass.pdf
psselect -p81  $psfile | epstopdf --filter > FIGURES/LxChLbol_mass_COUP.pdf
psselect -p84  $psfile | epstopdf --filter > FIGURES/LxChLbol_mass_disks.pdf


psfile='/uc6/ettoref/CygOB2_2010/LOWMASS_ACTIVITY/COUP_plots.ps'
psselect -p3  $psfile | epstopdf --filter > FIGURES/COUPsim_Lx_mass.pdf
psselect -p4  $psfile | epstopdf --filter > FIGURES/COUPsim_kT_mass.pdf

psfile='/uc6/ettoref/CygOB2_2010/LOWMASS_ACTIVITY/getman14_ages.ps'
psselect -p3   $psfile | epstopdf --filter > FIGURES/getman14_ages_1.pdf
psselect -p7   $psfile | epstopdf --filter > FIGURES/getman14_ages_2.pdf
psselect -p9   $psfile | epstopdf --filter > FIGURES/getman14_ages_3.pdf
psselect -p10  $psfile | epstopdf --filter > FIGURES/getman14_ages_4.pdf

